Analysis of estimators for adaptive Kinetic Monte Carlo

Adaptive Kinetic Monte Carlo combines the simplicity of Kinetic Monte Carlo (KMC) with a Molecular Dynamics (MD) based saddle point search algorithm in order to simulate metastable systems. Key to making Adaptive KMC effective is a stopping criterion for the saddle point search. In this work, we examine a recent criterion, due to S. Chill and G. Henkelman, that is based on the fraction of total reaction rate found instead of the fraction of observed saddles. The criterion uses the Eyring-Kramers law to estimate the reaction rate at the MD search temperature. We also consider a related criterion that remains valid when the Eyring-Kramers law is not. We examine the mathematical properties of both estimators and prove their mean square errors are well behaved, vanishing as the simulation continues to run.

==> avg_estimator_figure/chill_estimators.py <==
#!/usr/bin/env python
from collections import defaultdict
from sys import argv
import sys
import numpy
from scipy.interpolate import interp1d

# Define a generalized rate equation.
def rate_constant(barrier, prefactor, beta, beta0, n):
    return prefactor*(beta0/beta)**n * numpy.exp(-beta*barrier)

# Define the distribution of barriers.
barriers = numpy.linspace(1.0, 5.0, 20)

# Define the prefactor.
prefactor = 1.0

# Define the low and high temperatures.
#beta_lo = ( 300.0*8.617e-5)**-1
#beta_hi = (1200.0*8.617e-5)**-1
beta_lo = 10.0
beta_hi = 2.5

# Define the exponent in the modified rate equation. This will determine how
# the rates deviate from the Erying-Kramer law at high temperature.
n = float(argv[1])

# Define the low and high rate constants.
rates_lo = rate_constant(barriers, prefactor, beta_lo, beta_lo, n=n)
rates_hi = rate_constant(barriers, prefactor, beta_hi, beta_lo, n=n)

# Define the harmonic rate constants (i.e. n=0).
rates_hi_h = rate_constant(barriers, prefactor, beta_hi, beta_lo, n=0.0)

# Precompute the total rate and the low and high temperatures.
total_rate_lo = numpy.sum(rates_lo)
total_rate_hi = numpy.sum(rates_hi)

# Define the maximum waiting time.
max_time = 200.0/total_rate_hi

class AvgFunction(object):
    def __init__(self):
        self._functions = []
    def add(self, function):
        self._functions.append(function)
    def __call__(self, t):
        return sum([ f(t) for f in self._functions])/len(self._functions)


chill1_avg = AvgFunction()
chill2_avg = AvgFunction()
exact_avg = AvgFunction()

for dataset_counter in xrange(500):
    times = [0.0]
    chill1_data = [1.0]
    chill2_data = [1.0]
    exact_data = [1.0]
    # Initialize the elasted time to zero.
    elapsed_time = 0.0

    # Initialze an empty dictionary to store the number of times each event was
    # found.
    occurances = defaultdict(int)

    # Define a random number generator.
    #rng = numpy.random.RandomState(int(argv[2]))
    #rng = numpy.random.RandomState(1986)
    #rng = numpy.random.RandomState(1987)
    #rng = numpy.random.RandomState(1988)
    #rng = numpy.random.RandomState(1989)
    #rng = numpy.random.RandomState(1990)
    rng = numpy.random.RandomState()

    # Print out a header.
    while True:
        # The amount of time that has elapsed is exponentially distributed based on
        # the high temperature rate.
        elapsed_time += rng.exponential(scale=1.0/total_rate_hi)

        # If the elapsed time exceeds the maximum waiting time, stop sampling.
        if elapsed_time >= max_time:
            break

        # Determine which event was found.
        probabilities = rates_hi / total_rate_hi
        event_index = rng.choice(range(len(barriers)), p=probabilities)
        occurances[event_index] += 1

        total_rate_found = numpy.sum([ rates_lo[i] for i in occurances.keys() ])
        exact = 1 - (total_rate_found / total_rate_lo)
        chill_1 = numpy.sum([ rates_lo[i]*numpy.exp(-rates_hi_h[i]*elapsed_time)
                              for i in occurances.keys() ]) / total_rate_found

        estimated_rates_hi = {}
        for i, n in occurances.iteritems():
            if n > 1:
                estimated_rates_hi[i] = n/elapsed_time
            else:
                estimated_rates_hi[i] = 0.0

        chill_2 = numpy.sum([ rates_lo[i]*numpy.exp(-estimated_rates_hi[i]*elapsed_time)
                              for i in occurances.keys() ]) / total_rate_found

        times.append(elapsed_time)
        chill1_data.append(chill_1)
        chill2_data.append(chill_2)
        exact_data.append(exact)

    exact_avg.add(interp1d(times, exact_data, kind='zero'))
    chill1_avg.add(interp1d(times, chill1_data, kind='zero'))
    chill2_avg.add(interp1d(times, chill2_data, kind='zero'))

times = numpy.logspace(-13, numpy.log10(0.90*max_time))

print '  %12s %12s %12s %12s' % ('time', 'exact', 'chill_1', 'chill_2')
fmt = '  %12.6e %12.6e %12.6e %12.6e'
print fmt % (1e-15, 1.0, 1.0, 1.0)

for time in times:
    print fmt % (time, exact_avg(time), chill1_avg(time), chill2_avg(time))


==> avg_estimator_figure/generate_data.sh <==
#!/bin/bash
python chill_estimators.py -0.50 > quasiharmonic1.dat
python chill_estimators.py  0.0  > harmonic.dat
python chill_estimators.py  0.50 > quasiharmonic2.dat


==> estimator_figure/chill_estimators.py <==
#!/usr/bin/env python
from collections import defaultdict
from sys import argv, stderr
import numpy

# Define a generalized rate equation.
def rate_constant(barrier, prefactor, beta, beta0, n):
    return prefactor*(beta0/beta)**n * numpy.exp(-beta*barrier)

# Define the distribution of barriers.
barriers = numpy.linspace(1.0, 5.0, 20)

# Define the prefactor.
prefactor = 1.0

# Define the low and high temperatures.
beta_lo = 10.0
beta_hi = 2.5

# Define the exponent in the modified rate equation. This will determine how
# the rates deviate from the Erying-Kramer law at high temperature.
n = float(argv[1])

# Define the low and high rate constants.
rates_lo = rate_constant(barriers, prefactor, beta_lo, beta_lo, n=n)
rates_hi = rate_constant(barriers, prefactor, beta_hi, beta_lo, n=n)

# Define the harmonic rate constants (i.e. n=0).
rates_hi_h = rate_constant(barriers, prefactor, beta_hi, beta_lo, n=0.0)

# Precompute the total rate and the low and high temperatures.
total_rate_lo = numpy.sum(rates_lo)
total_rate_hi = numpy.sum(rates_hi)

# Initialize the elasted time to zero.
elapsed_time = 0.0

# Define the maximum waiting time.
max_time = 200.0/total_rate_hi

# Initialze an empty dictionary to store the number of times each event was
# found.
occurances = defaultdict(int)

# Define a random number generator.
#rng = numpy.random.RandomState(1986)
#rng = numpy.random.RandomState(912749)
rng = numpy.random.RandomState(int(argv[2]))

# Print out a header.
print '  %12s %12s %12s %12s' % ('time', 'exact', 'chill_1', 'chill_2')
fmt = '  %12.6e %12.6e %12.6e %12.6e'
print fmt % (0.0, 1.0, 1.0, 1.0)

while True:
    # The amount of time that has elapsed is exponentially distributed based on
    # the high temperature rate.
    elapsed_time += rng.exponential(scale=1.0/total_rate_hi)

    # If the elapsed time exceeds the maximum waiting time, stop sampling.
    if elapsed_time >= max_time:
        break

    # Determine which event was found.
    probabilities = rates_hi / total_rate_hi
    event_index = rng.choice(range(len(barriers)), p=probabilities)
    occurances[event_index] += 1

    total_rate_found = numpy.sum([ rates_lo[i] for i in occurances.keys() ])
    exact = 1 - (total_rate_found / total_rate_lo)
    if exact < 1e-8: exact = 1e-8
    chill_1 = numpy.sum([ rates_lo[i]*numpy.exp(-rates_hi_h[i]*elapsed_time)
                          for i in occurances.keys() ]) / total_rate_found

    estimated_rates_hi = {}
    for i, n in occurances.iteritems():
        if n > 1:
            estimated_rates_hi[i] = n/elapsed_time
        else:
            estimated_rates_hi[i] = 0.0

    chill_2 = numpy.sum([ rates_lo[i]*numpy.exp(-estimated_rates_hi[i]*elapsed_time)
                          for i in occurances.keys() ]) / total_rate_found
    print fmt % (elapsed_time, exact, chill_1, chill_2)


==> estimator_figure/generate_data.sh <==
#!/bin/bash
SEED=15
python chill_estimators.py -0.50 $SEED         > quasiharmonic1.dat
#python chill_estimators.py  0.0  $((SEED + 1)) > harmonic.dat
#python chill_estimators.py  0.50 $((SEED + 2)) > quasiharmonic2.dat
python chill_estimators.py  0.0  $SEED > harmonic.dat
python chill_estimators.py  0.50 $SEED > quasiharmonic2.dat

